Tidal perturbations of an extreme mass ratio inspiral around a Kerr black hole

We determine the metric of a Kerr black hole subject to external tidal fields using metric reconstruction techniques. Working within the Newman-Penrose formalism, we solve the Teukolsky master equation for static, quadrupolar modes associated with a slowly varying tidal environment, and reconstruct the corresponding metric perturbation in the outgoing radiation gauge. As an application, we derive the secular Hamiltonian governing the motion of a test particle in the tidally deformed Kerr spacetime and investigate long-term tidal effects relevant to extreme-mass-ratio inspirals. In particular, we compute tidal-induced shifts of the innermost stable circular orbit and the light ring. We find that these tidal corrections are strongly spin dependent, with significantly larger effects for retrograde orbits around rapidly rotating black holes. Our results provide a fully analytic framework for studying tidal interactions and secular dynamics in rotating black-hole spacetimes, with direct applications to gravitational-wave modeling and tests of gravity in the strong-field regime.

==> anc/Supplementary_material_Tidal_perturbations_of_an_extreme_mass_ratio_inspiral_around_a_Kerr_black_hole.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    259019,       6712]
NotebookOptionsPosition[    257196,       6670]
NotebookOutlinePosition[    257668,       6690]
CellTagsIndexPosition[    257625,       6687]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This Mathematica notebook accompanies the paper \[OpenCurlyDoubleQuote]Tidal \
perturbations of an extreme mass ratio inspiral around a Kerr black hole\
\[CloseCurlyDoubleQuote]. 
It contains the explicit analytic expressions for the components of the \
tidally perturbed Kerr metric reconstructed in the outgoing radiation gauge, \
as presented in Sec. 4 of the paper.
All quantities follow the notation and conventions of the paper.
In particular, the tidal coefficients denoted as \
\[OpenCurlyDoubleQuote]c_{2m}\[CloseCurlyDoubleQuote] in the manuscript are \
labeled as z2[m] in this notebook.\
\>", "Text",
 CellFrame->None,
 ShowCellBracket->False,
 CellMargins->{{10, 10}, {4, 4}},
 FontSize->20,
 FontColor->GrayLevel[
  0],ExpressionUUID->"4270d144-6638-4719-bc48-1e8add1cf76b"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         OverscriptBox[
          StyleBox["h", "TI"], "^"], "\[Mu]\[Nu]", 
         RowBox[{
           RowBox[{"(", 
             StyleBox["m", "TI"], ")"}], " ", "ORG"}]], "\[Congruent]", 
        SubscriptBox[
         SubsuperscriptBox[
          StyleBox["S", "TI"], "4", "\[Dagger]"], "\[Mu]\[Nu]"], " ", 
        SubsuperscriptBox["\[CapitalPsi]", 
         StyleBox["m", "TI"], 
         RowBox[{"(", "+2", ")"}]]}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "\\hat{h}_{\\mu\\nu}^{(m)\\,\\rm ORG}\n\\equiv\n\
{\\mathcal{S}_4^\\dag}_{\\mu\\nu}\\,\\Psi^{(+2)}_m", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"]],ExpressionUUID->
  "d08b4e03-e758-49ac-aaaa-4b533410986a"],
 " "
}], "Section",
 CellChangeTimes->{{3.950866774415913*^9, 3.950866821874385*^9}, {
   3.95299964929786*^9, 3.952999655707859*^9}, {3.97633606538547*^9, 
   3.9763360683658743`*^9}, 
   3.976342287280837*^9},ExpressionUUID->"e33f8df1-4675-4bc9-a49d-\
98d915c527dd"],

Cell[TextData[{
 "Complex metric, for each \[ScriptM] mode with |\[ScriptM]| < 2\nHere ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["z", "TI"], "2", 
         RowBox[{"[", 
           StyleBox["m", "TI"], "]"}], "\[Congruent]", 
         SubscriptBox[
          StyleBox["c", "TI"], 
          RowBox[{"2", 
            StyleBox["m", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "z2[m] \\equiv c_{2m}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ac130f69-e225-4705-8eb9-373ba71bacf7"],
 " in the paper"
}], "Text",
 CellChangeTimes->{{3.976354811683733*^9, 3.976354841916748*^9}, {
  3.976358719137671*^9, 3.976358762431609*^9}, {3.976358863497093*^9, 
  3.976358869036845*^9}, {3.976359043309586*^9, 
  3.976359082160033*^9}},ExpressionUUID->"55a8a029-1f71-445d-b760-\
b8b739ec1bae"],

Cell[CellGroupData[{

Cell["\[ScriptM] = -2", "Subsection",
 CellChangeTimes->{{3.9763588029882517`*^9, 
  3.9763588088019457`*^9}},ExpressionUUID->"47880cfe-a56c-48a4-ae41-\
8b5c81a043c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptH]\[Mu]\[Nu]C", "[", 
    RowBox[{"-", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], "+", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["M", "3"]}], "+", 
             RowBox[{"4", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"7", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"36", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"7", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "z"}], ")"}], " ", "z"}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
               ")"}]}], "-", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SuperscriptBox["z", "3"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "2"}], "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}], 
          "+", 
          RowBox[{"a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              SuperscriptBox["M", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"9", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"3", " ", "z"}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
          SqrtBox[
           FractionBox["5", "\[Pi]"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a", "4"]}], "-", 
               RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"M", "-", "r"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}],
                "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"18", " ", "M", " ", "r"}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{"M", "-", "r"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"6", " ", "M", " ", "r"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "r"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "z"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "2"], " ", "r"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"2", " ", "M", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"], " ", "z"}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", "a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", 
                  RowBox[{"3", " ", "M", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                  RowBox[{"3", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "-", 
                  RowBox[{"9", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", 
           RowBox[{"-", "2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"96", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}], 
         ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}], 
          "+", 
          RowBox[{"a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              SuperscriptBox["M", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"9", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"3", " ", "z"}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "2"}], "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["M", "2"], " ", "r"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"9", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"2", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
             RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "18"}], " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "2"], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "2"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "2"]}]], 
        "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"18", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "z"}]}], ")"}], " ", "z"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}]}],
                ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "z"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
          SqrtBox[
           FractionBox["5", "\[Pi]"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a", "4"]}], "-", 
               RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"M", "-", "r"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}],
                "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"18", " ", "M", " ", "r"}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{"M", "-", "r"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"6", " ", "M", " ", "r"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "r"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "z"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "2"], " ", "r"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"2", " ", "M", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"], " ", "z"}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", "a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", 
                  RowBox[{"3", " ", "M", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                  RowBox[{"3", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "-", 
                  RowBox[{"9", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", 
           RowBox[{"-", "2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"96", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}], 
         ")"}]}], ",", "0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "2"]}]], 
        "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{"18", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"3", " ", "z"}]}], ")"}], " ", "z"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}], ")"}], " ", "z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "-", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}]}],
                ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "z"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
          SqrtBox[
           FractionBox["5", "\[Pi]"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["a", "4"]}], "-", 
               RowBox[{"12", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"M", "-", "r"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}],
                "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"18", " ", "M", " ", "r"}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{"M", "-", "r"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"6", " ", "M", " ", "r"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "r"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "z"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["M", "2"], " ", "r"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"2", " ", "M", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
                  RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"], " ", "z"}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", "a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", 
                  RowBox[{"3", " ", "M", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                  RowBox[{"3", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "-", 
                  RowBox[{"9", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", 
           RowBox[{"-", "2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"96", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}], 
         ")"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950870936047546*^9, 
  3.9508709683566713`*^9}},ExpressionUUID->"86f6e832-d2ef-4947-9d43-\
ef50418c9d56"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptM] = -1", "Subsection",
 CellChangeTimes->{{3.976358817134202*^9, 
  3.976358821536602*^9}},ExpressionUUID->"1497da37-9e26-4b79-b2d3-\
d872fe613416"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptH]\[Mu]\[Nu]C", "[", 
    RowBox[{"-", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
           "z"}], "-", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", "z"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"14", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "z", "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "+", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
               ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"18", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}]}],
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "1"}], "]"}]}], ",", "0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "2"]}]], 
        
        SqrtBox["5"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "z"}], 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"\[Pi]", " ", "z"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r"}], "+", 
             RowBox[{"3", " ", "M", " ", "z"}], "-", 
             RowBox[{"4", " ", "r", " ", "z"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "M"}], "+", "r"}], ")"}], " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"8", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"3", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
                 SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "z"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "3"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "z"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "1"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SqrtBox["\[Pi]"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], "2"]]}], "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"6", " ", "M", " ", "r"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "r", " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], "2"]], "a", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["a", "3"]}], "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["M", "2"], " ", "r"}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "M", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["r", "2"], " ", "z"}], "+", 
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "-", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", "M", " ", "r", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "r"}], "-", 
                RowBox[{"a", " ", "z"}]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
              "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "1"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "2"]}]], 
        
        SqrtBox["5"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "z"}], 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"\[Pi]", " ", "z"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r"}], "+", 
             RowBox[{"3", " ", "M", " ", "z"}], "-", 
             RowBox[{"4", " ", "r", " ", "z"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "M"}], "+", "r"}], ")"}], " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"8", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"3", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", 
                 SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "z"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "3"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "z"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "1"}], "]"}]}], ",", "0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["a", "3"]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["M", "2"], " ", "r"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}], " ", "z"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "2"], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["a", "5"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "M", " ", "z"}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"6", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"8", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"18", " ", "M", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "3"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", 
           RowBox[{"-", "1"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"], " ", 
          SqrtBox[
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[Pi]", " ", "z"}]}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SqrtBox["\[Pi]"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], "2"]]}], "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"6", " ", "M", " ", "r"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "r", " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], "2"]], "a", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["a", "3"]}], "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["M", "2"], " ", "r"}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "M", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["r", "2"], " ", "z"}], "+", 
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "-", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", "M", " ", "r", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "r"}], "-", 
                RowBox[{"a", " ", "z"}]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
              "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "1"}], "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["a", "5"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "M", " ", "z"}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"6", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"8", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"18", " ", "M", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "3"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", 
           RowBox[{"-", "1"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"], " ", 
          SqrtBox[
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[Pi]", " ", "z"}]}]]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SqrtBox["\[Pi]"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], "2"]]}], 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"6", " ", "M", " ", "r"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "r", " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], "2"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "3"]}], "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                SuperscriptBox["r", "2"]}], ")"}]}], "-", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"6", " ", "z"}]}], ")"}]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["r", "2"], " ", "z"}], "+", 
                RowBox[{"9", " ", "M", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "-", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", "M", " ", "r", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "r"}], "-", 
                RowBox[{"a", " ", "z"}]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
              "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", 
         RowBox[{"-", "1"}], "]"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950871104655095*^9, 3.950871114770186*^9}, {
  3.9508726786535807`*^9, 
  3.950872679601696*^9}},ExpressionUUID->"55340b3a-a60e-4854-ad47-\
43f4271e43c7"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptM] = 0", "Subsection",
 CellChangeTimes->{{3.97635882679289*^9, 
  3.976358829900968*^9}},ExpressionUUID->"140903d5-9fa5-4d1a-b90f-\
2c3054de9d48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptH]\[Mu]\[Nu]C", "[", "0", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           FractionBox["15", 
            RowBox[{"2", " ", "\[Pi]"}]]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", "M"}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "r"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", "r"}], "+", 
               SuperscriptBox["r", "3"], "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"]}], "-", 
                  RowBox[{"6", " ", "M", " ", "r"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"3", " ", "r", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
              ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"M", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"M", "-", "r"}], ")"}], " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"z2", "[", "0", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}], 
         ")"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", "z"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", " ", "r"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"3", " ", "M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"6", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "5"], " ", "M"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"M", "-", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"M", " ", "r"}], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", 
                RowBox[{"3", " ", "r"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"8", " ", "M", " ", "r"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", "z"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"12", " ", "M", " ", "r"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "-", 
                RowBox[{"6", " ", "M", " ", "r"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["z", "4"]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", "z"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", " ", "r"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"3", " ", "M", " ", "r"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"6", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}], ",", "0", ",", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", "r"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r"}], "+", 
             SuperscriptBox["r", "3"]}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"6", " ", "M", " ", "r"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", "z"}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"]}]], 
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", "M"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r"}], "+", 
             SuperscriptBox["r", "3"], "-", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"6", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "3"], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "-", "r"}], ")"}], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "5"], " ", "M"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"M", "-", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["r", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"M", " ", "r"}], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", 
                RowBox[{"3", " ", "r"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"8", " ", "M", " ", "r"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", "z"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"12", " ", "M", " ", "r"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "4"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "-", 
                RowBox[{"6", " ", "M", " ", "r"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["z", "4"]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}], ",", "0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"]}]], 
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", "M"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r"}], "+", 
             SuperscriptBox["r", "3"], "-", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"6", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "3"], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "-", "r"}], ")"}], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SqrtBox[
         FractionBox["15", 
          RowBox[{"2", " ", "\[Pi]"}]]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["a", "6"], " ", "M"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["M", "2"], " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "M", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          SuperscriptBox["r", "7"], "+", 
          RowBox[{"\[ImaginaryI]", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"6", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"4", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"2", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", "z"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "M"}], "-", 
                RowBox[{"3", " ", "r"}]}], ")"}], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}]}], 
             ")"}], "2"], " ", 
           SuperscriptBox["z", "3"]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "0", "]"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950871104655095*^9, 3.95087112280413*^9}, {
  3.950872719925089*^9, 
  3.950872721450494*^9}},ExpressionUUID->"1acfee51-f297-4921-8b87-\
7c082111c293"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptM] = -1", "Subsection",
 CellChangeTimes->{{3.950872888821763*^9, 3.950872894424774*^9}, {
  3.9763588343647413`*^9, 
  3.9763588398742523`*^9}},ExpressionUUID->"36bd0771-f013-499c-9d2b-\
a63f7f5aa0f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptH]\[Mu]\[Nu]C", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SqrtBox["5"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "z"}], 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"\[Pi]", " ", "z"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"], " ", 
           "z"}], "+", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", "z"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"14", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "r", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "z", "-", 
                SuperscriptBox["z", "2"]}], ")"}]}], "+", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "z"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], " ", "z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z", "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z", "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "z", "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "1", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox["5"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "4"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "z"}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "3"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"9", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "z"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", "1", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"], " ", 
          SqrtBox[
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["z", "2"]}]}]]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SqrtBox["5"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "z"}], 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"\[Pi]", " ", "z"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "z"}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "r", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"17", " ", "z"}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["z", "3"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"5", " ", "z"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "z"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"8", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"14", "+", 
                   RowBox[{"15", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"16", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"4", " ", "z"}], "+", 
                SuperscriptBox["z", "3"]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", 
                   RowBox[{"17", " ", "z"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "1", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox["5"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "4"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "a", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "z"}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "3"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"z", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"9", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "z"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", "1", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"], " ", 
          SqrtBox[
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["z", "2"]}]}]]}], ")"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "48"]}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"5", "-", 
           RowBox[{"5", " ", "z"}]}], 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"\[Pi]", " ", "z"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["a", "3"]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["M", "2"], " ", "r"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", "r"}], ")"}], " ", "z"}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["r", "2"], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"6", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"z2", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox["5"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["M", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "5"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "M", " ", "z"}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "M", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", "M", " ", 
                SuperscriptBox["r", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"8", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "3"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", "1", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"], " ", 
          SqrtBox[
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["z", "2"]}]}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SqrtBox["5"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "z"}], 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"\[Pi]", " ", "z"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "z"}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "r", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "z", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"17", " ", "z"}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["z", "3"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"5", " ", "z"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                SuperscriptBox["z", "4"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "z"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"8", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"14", "+", 
                   RowBox[{"15", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"16", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"4", " ", "z"}], "+", 
                SuperscriptBox["z", "3"]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"10", "+", 
                   RowBox[{"17", " ", "z"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "1", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox["5"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["M", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "5"], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "M", " ", "z"}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "M", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "M", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"3", " ", "z"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", "M", " ", 
                SuperscriptBox["r", "2"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"8", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "3"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"z2", "[", "1", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], "2"], " ", 
          SqrtBox[
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["z", "2"]}]}]]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "48"], " ", 
        SqrtBox["5"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "z"}], 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"\[Pi]", " ", "z"}]}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], "2"]]}], 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"6", " ", "M", " ", "r"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "r", " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "+", 
                SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], "2"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "3"]}], "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["M", "2"], " ", "r"}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["r", "3"]}], "-", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", "z"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["r", "2"], " ", "z"}], "+", 
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"6", " ", "z"}]}], ")"}]}], "-", 
                RowBox[{"9", " ", "M", " ", 
                 RowBox[{"(", 
                  RowBox[{"r", "+", 
                   RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["M", "3"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"2", " ", "r", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z", "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}], "-", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", "M", " ", "r", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z", "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "r"}], "-", 
                RowBox[{"a", " ", "z"}]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
              "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "1", "]"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950871104655095*^9, 3.950871123688921*^9}, {
  3.95087284713612*^9, 
  3.950872848039831*^9}},ExpressionUUID->"2cc50e5a-af97-4aaa-852f-\
f995e5069b28"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[ScriptM] = 2", "Subsection",
 CellChangeTimes->{{3.976358846258683*^9, 
  3.976358851581709*^9}},ExpressionUUID->"a21f881b-211c-4b4d-ae8c-\
0a99a3264f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptH]\[Mu]\[Nu]C", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], "+", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["M", "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"7", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}], "-", 
             RowBox[{"36", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"7", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "z", "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "-", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SuperscriptBox["z", "3"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "r", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"M", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "z"}]}], ")"}]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "+", 
             RowBox[{"3", " ", "r", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["M", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "z"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"9", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "z", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"3", " ", "r", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"M", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["M", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"6", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"15", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "z"}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{"8", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"6", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "z", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "z"}]}], ")"}]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "+", 
             RowBox[{"3", " ", "r", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"a", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["M", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "z"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"9", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "z", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}], ",", "0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
          RowBox[{"a", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}], "+", 
          RowBox[{"9", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              SuperscriptBox["r", "2"], " ", "z"}], "+", 
             RowBox[{"18", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "+", 
             RowBox[{"3", " ", "r", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", "z", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "z"}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"18", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], "3"]}]], 
        
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "5"]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"M", "-", 
             RowBox[{"3", " ", "r", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"M", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["M", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"6", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"15", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "z"}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{"8", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              SuperscriptBox["r", "2"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"21", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"4", " ", "z"}]}], ")"}], " ", "z"}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"6", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "z", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "z"}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
            "2"]}]]}], "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "5"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"3", " ", "M", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "+", 
             RowBox[{"3", " ", "r", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"3", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "M", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "z"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", "z", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "z"}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}]}], "-", 
             RowBox[{"18", " ", "M", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "3"], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["a", "3"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "M", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}], ",", 
       RowBox[{
        FractionBox["1", "96"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], "2"]]}], 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"]}], "+", 
             RowBox[{"12", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["a", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"18", " ", "M", " ", "r"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{"M", "-", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"6", " ", "M", " ", "r"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "r"}], "+", 
             RowBox[{"a", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "r"}], "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["M", "2"], " ", "r"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "z"}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["a", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"], " ", "z"}], "-", 
                  RowBox[{"18", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"6", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
              "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", "a", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "z"}], ")"}]}], "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["a", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", 
                  RowBox[{"3", " ", "M", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}], "+", 
                  RowBox[{"3", " ", "r", " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["a", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}], "-", 
                  RowBox[{"6", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["a", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}], "-", 
                  RowBox[{"9", " ", "M", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "z", "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"6", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "z"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"\[ImaginaryI]", " ", "a", " ", "z"}]}], ")"}], 
              "3"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"z2", "[", "2", "]"}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950871104655095*^9, 3.9508711248888693`*^9}, {
  3.950872901327012*^9, 
  3.950872903311233*^9}},ExpressionUUID->"57d19f2f-1c4d-42ce-8066-\
5636b7ab04df"]
}, Closed]]
}, Open  ]]
},
Editable->False,
Saveable->True,
WindowSize->{732, 820},
WindowMargins->{{Automatic, -10}, {Automatic, 0}},
Visible->False,
CellEditDuplicate->False,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c66455b0-f3bd-45e4-8a24-146f7d2fdad5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 798, 17, 230, "Text",ExpressionUUID->"4270d144-6638-4719-bc48-1e8add1cf76b"],
Cell[CellGroupData[{
Cell[1377, 41, 1071, 27, 71, "Section",ExpressionUUID->"e33f8df1-4675-4bc9-a49d-98d915c527dd"],
Cell[2451, 70, 903, 22, 55, "Text",ExpressionUUID->"55a8a029-1f71-445d-b760-b8b739ec1bae"],
Cell[CellGroupData[{
Cell[3379, 96, 167, 3, 53, "Subsection",ExpressionUUID->"47880cfe-a56c-48a4-ae41-8b5c81a043c2"],
Cell[3549, 101, 56964, 1457, 1546, "Input",ExpressionUUID->"86f6e832-d2ef-4947-9d43-ef50418c9d56"]
}, Closed]],
Cell[CellGroupData[{
Cell[60550, 1563, 163, 3, 37, "Subsection",ExpressionUUID->"1497da37-9e26-4b79-b2d3-d872fe613416"],
Cell[60716, 1568, 61175, 1573, 1670, "Input",ExpressionUUID->"55340b3a-a60e-4854-ad47-43f4271e43c7"]
}, Closed]],
Cell[CellGroupData[{
Cell[121928, 3146, 161, 3, 37, "Subsection",ExpressionUUID->"140903d5-9fa5-4d1a-b90f-2c3054de9d48"],
Cell[122092, 3151, 29370, 797, 1000, "Input",ExpressionUUID->"1acfee51-f297-4921-8b87-7c082111c293"]
}, Closed]],
Cell[CellGroupData[{
Cell[151499, 3953, 216, 4, 37, "Subsection",ExpressionUUID->"36bd0771-f013-499c-9d2b-a63f7f5aa0f8"],
Cell[151718, 3959, 56527, 1443, 1438, "Input",ExpressionUUID->"2cc50e5a-af97-4aaa-852f-f995e5069b28"]
}, Closed]],
Cell[CellGroupData[{
Cell[208282, 5407, 162, 3, 37, "Subsection",ExpressionUUID->"a21f881b-211c-4b4d-ae8c-0a99a3264f04"],
Cell[208447, 5412, 48721, 1254, 1444, "Input",ExpressionUUID->"57d19f2f-1c4d-42ce-8066-5636b7ab04df"]
}, Closed]]
}, Open  ]]
}
]
*)


